Thesis proposal: Are We Losing Textual Diversity to Natural Language Processing?

This thesis argues that the currently widely used Natural Language Processing algorithms possibly have various limitations related to the properties of the texts they handle and produce. With the wide adoption of these tools in rapid progress, we must ask what these limitations are and what are the possible implications of integrating such tools even more deeply into our daily lives. As a testbed, we have chosen the task of Neural Machine Translation (NMT). Nevertheless, we aim for general insights and outcomes, applicable even to current Large Language Models (LLMs). We ask whether the algorithms used in NMT have inherent inductive biases that are beneficial for most types of inputs but might harm the processing of untypical texts. To explore this hypothesis, we define a set of measures to quantify text diversity based on its statistical properties, like uniformity or rhythmicity of word-level surprisal, on multiple scales (sentence, discourse, language). We then conduct a series of experiments to investigate whether NMT systems struggle with maintaining the diversity of such texts, potentially reducing the richness of the language generated by these systems, compared to human translators. We search for potential causes of these limitations rooted in training objectives and decoding algorithms. Our ultimate goal is to develop alternatives that do not enforce uniformity in the distribution of statistical properties in the output and that allow for better global planning of the translation, taking into account the intrinsic ambiguity of the translation task.

==> clean.py <==
import re

# Get bib and tex name
bib_name = input('Enter bib file name: ')
tex_name = input('Enter tex file name: ')

if bib_name == '':
    bib_name = 'references.bib'
if tex_name == '':
    tex_name = 'main.tex'

# Load bib file from local directory
with open(bib_name, 'r') as f:
    bib = f.read()

# Load tex file from local directory
with open(tex_name, 'r') as f:
    tex = f.read()

test = "hallo what is up~\cite{{test}} everything cool man~\citeA{{test2}}? Ok now multiple reference ~\cite{{test3,test4 is a test}}. And an empty citation~\citeA{{}}. What will happen then?"

# Delete emtpy citations from tex file
tex = re.sub(r'\\citeA\{\}', '', tex)
tex = re.sub(r'\\cite\{\}', '', tex)

# Reg exp for matching \cite{...} and \citeA{...} including empty citations
# citations = re.findall(r'\\cite\{(.+?)\}', test)

# Get all citations from tex file
citations = [*re.findall(r'\\cite\{(.+?)\}', tex),*re.findall(r'\\citeA\{(.+?)\}', tex)]

# Split citations that are separated by comma
for citation in citations:
    if ',' in citation:
        citations.remove(citation)
        citations.extend(citation.split(','))

# Remove spaces from citations
citations = [citation.strip() for citation in citations]

# Remove duplicates from citations
citations = list(dict.fromkeys(citations))

# Go through bib file line by line
bib = bib.splitlines()

# Check if line starts with @ and if it does, check if the citation is in the list of citations
deleteFlag = True
cleaned_bib = []
for line in bib:
    if line.startswith('@'):
        citation_name = line.split('{')[1].split(',')[0]
        if citation_name not in citations:
            deleteFlag = True
        else:
            deleteFlag = False
            # Remove entry from citations list
            citations.remove(citation_name)
    if not deleteFlag:
        cleaned_bib.append(line + '\n')

# Join bib file again including line breaks
cleaned_bib = ''.join(cleaned_bib)
# print(bib)

# Save cleaned bib file to local directory
with open('cleaned_' + bib_name, 'w') as f:
    f.write(cleaned_bib)

